A Layered Debris Disk around M Star TWA 7 in Scattered Light

We have obtained Hubble Space Telescope (HST) coronagraphic observations of the circumstellar disk around M star TWA 7 using the STIS instrument in visible light. Together with archival observations including HST/NICMOS using the F160W filter and Very Large Telescope/SPHERE at $H$-band in polarized light, we investigate the system in scattered light. By studying this nearly face-on system using geometric disk models and Henyey--Greenstein phase functions, we report new discovery of a tertiary ring and a clump. We identify a layered architecture: three rings, a spiral, and an ${\approx}150$ au$^2$ elliptical clump. The most extended ring peaks at $28$ au, and the other components are on its outskirts. Our point source detection limit calculations demonstrate the necessity of disk modeling in imaging fainter planets. Morphologically, we witness a clockwise spiral motion, and the motion pattern is consistent with both solid body and local Keplerian; we also observe underdensity regions for the secondary ring that might result from mean motion resonance or moving shadows: both call for re-observations to determine their nature. Comparing multi-instrument observations, we obtain blue STIS-NICMOS color, STIS-SPHERE radial distribution peak difference for the tertiary ring, and high SPHERE-NICMOS polarization fraction; these aspects indicate that TWA 7 could retain small dust particles. By viewing the debris disk around M star TWA 7 at a nearly face-on vantage point, our study allows for the understanding of such disks in scattered light in both system architecture and dust property.

==> anc/ReadMe_Figure1.txt <==
================================================================================
Title: A Layered Debris Disk around M Star TWA 7 in Scattered Light
Authors: Ren B., Choquet E., Perrin M. D., Mawet D., Chen C. H., Milli J.,
    Debes J. H., Rebollido I., Stark C. C., Golimowski D. A., Hagan J. B., 
    Hines D. C., Millar-Blanchaer M. A., Pueyo L., Roberge A., Schneider G.,
    Serabyn E., Soummer R., Wolff S. G.
================================================================================
Description of contents: This tar.gz archive file contains the 3-epoch images 
    displayed in Figure 1 of the accepted version of the manuscript listed above
    . 

    Fig1_NICMOS.fits 		md5: fe3cecc9f0d942caa471cdd9c30d1430
    Fig1_SPHERE.fits 		md5: 603ea23f7ff2291ef84e2d62d80ce4f6
    Fig1_STIS.fits 		md5: 6b41fc96a97fc2f1df9fcdc68864f5bc

System requirements: 

Additional comments: 
    Note (1): The star is positioned at the center of the arrays.
    Note (2): The pixel sizes are different in the three instruments.
    Note (3): The surface brightness of the NICMOS data is below the actual 
	value due to overfitting with the NMF data reduction method.
================================================================================


==> anc/ReadMe_Figure2.txt <==
================================================================================
Title: A Layered Debris Disk around M Star TWA 7 in Scattered Light
Authors: Ren B., Choquet E., Perrin M. D., Mawet D., Chen C. H., Milli J.,
    Debes J. H., Rebollido I., Stark C. C., Golimowski D. A., Hagan J. B., 
    Hines D. C., Millar-Blanchaer M. A., Pueyo L., Roberge A., Schneider G.,
    Serabyn E., Soummer R., Wolff S. G.
================================================================================
Description of contents: This tar.gz archive file contains the best fit models 
    and their corresponding residuals for the SPHERE data.

    Fig2_SPHERE_models.fits 		md5: 4864cb935bf116ab21a20561c28ccf39
    Fig2_SPHERE_residuals.fits 		md5: 930d7aafa8a85e5edcff03a88763ecaf
    Residuals_VLT.mp4			md5: 6318d78fa2c88b2be451c3ef19f61abd

System requirements: 

Additional comments: 
    Note (1): The star is positioned at the center of the arrays.
    Note (2): The pixel sizes are different from Figure 1.
    Note (3): Check the FITS file headers for the meaning of the slices.
    Note (4): The dimensions of the arrays are different.
================================================================================


==> anc/ReadMe_Figure3.txt <==
================================================================================
Title: A Layered Debris Disk around M Star TWA 7 in Scattered Light
Authors: Ren B., Choquet E., Perrin M. D., Mawet D., Chen C. H., Milli J.,
    Debes J. H., Rebollido I., Stark C. C., Golimowski D. A., Hagan J. B., 
    Hines D. C., Millar-Blanchaer M. A., Pueyo L., Roberge A., Schneider G.,
    Serabyn E., Soummer R., Wolff S. G.
================================================================================
Description of contents: This tar.gz archive file contains the best fit models 
    and their corresponding residuals for the NICMOS and STIS data.

    Fig3_NICMOS_models.fits		md5: 83c18a5553fc0d8a13fb6a2fcad41efe
    Fig3_NICMOS_residuals.fits 		md5: f4b19747c3a88b8c961521f8be154041
    Fig3_STIS_models.fits			md5: 73bf356343158db9ed293ee1897487c1
    Fig3_STIS_residuals.fits 		md5: 03980abd6734fbccd5ef1da6b8ae44e7
    Residuals_HST.mp4			md5: 14918e62ec1836b3367686d03681d986


System requirements: 

Additional comments: 
    Note (1): The star is positioned at the center of the arrays.
    Note (2): The pixel sizes are different from Figure 1.
    Note (3): Check the FITS file headers for the meaning of the slices.
    Note (4): The dimensions of the arrays are different.
================================================================================



